Habitable World Discovery and Characterization: Coronagraph Concept of Operations and Data Post-Processing

The discovery and characterization of habitable worlds was the top scientific recommendation of the Astro2020 decadal survey and is a key objective of the Habitable Worlds Observatory. Biosignature identification drives exceedingly challenging observations, which require raw contrasts of roughly 10$^{-10}$ contrast and ultimately, 1$\sigma$ photometric precision of roughly 3$\times 10^{-12}$ contrast. Despite significant advances for the Nancy Grace Roman Space Telescope's Coronagraph Instrument, technological gaps still exist in a wide range of technologies such as starlight suppression, deformable mirrors, wavefront control, low noise detectors, and high-contrast spectroscopy. Even with these new technologies matured, the Habitable Worlds Observatory must carefully obtain the observations and rely on post-processing of the data to achieve its science objectives. During the START and TAG efforts, a working group was convened to explore the Coronagraph Concept of Operations and Post Processing (COPP) in the context of the Habitable Worlds Observatory. This COPP working group evaluated coronagraphic concept of operations to enable different post processing approaches, such as reference differential imaging and angular differential imaging, polarization differential imaging, orbital differential imaging, coherent differential imaging, spectral processing, and point-spread function subtraction algorithms that incorporate ancillary telemetry and data. Future integrated modeling simulations and testbed demonstrations are needed to determine the achievable post processing gains for each approach. We report a summary of this working group's activities and findings, as well as an outlook for maturation of these techniques and infusion into the Habitable Worlds Observatory technology portfolio.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

